Global Attention Improves Graph Networks Generalization

This paper advocates incorporating a Low-Rank Global Attention (LRGA) module, a computation and memory efficient variant of the dot-product attention (Vaswani et al., 2017), to Graph Neural Networks (GNNs) for improving their generalization power. To theoretically quantify the generalization properties granted by adding the LRGA module to GNNs, we focus on a specific family of expressive GNNs and show that augmenting it with LRGA provides algorithmic alignment to a powerful graph isomorphism test, namely the 2-Folklore Weisfeiler-Lehman (2-FWL) algorithm. In more detail we: (i) consider the recent Random Graph Neural Network (RGNN) (Sato et al., 2020) framework and prove that it is universal in probability; (ii) show that RGNN augmented with LRGA aligns with 2-FWL update step via polynomial kernels; and (iii) bound the sample complexity of the kernel's feature map when learned with a randomly initialized two-layer MLP. From a practical point of view, augmenting existing GNN layers with LRGA produces state of the art results in current GNN benchmarks. Lastly, we observe that augmenting various GNN architectures with LRGA often closes the performance gap between different models.

==> abletion.m <==
r = [1	10	30	70	150	200	300];
std = [3.2859    6.9895    3.5327    3.6125    1.5920    3.0877    4.7330];
acc = [48.9865   56.3860   61.7119   61.5871   62.7163   63.5562   61.9271];
close all
%set(0,'DefaultAxesTitleFontWeight','bold');

ff = figure
hold all
errorbar(r,acc,std,'.','markersize',40,'linewidth',3)
xlabel('\kappa','fontsize',15)
ylabel('Accuracy (%)','fontsize',15)
set(gca,'fontsize',28)
title('LRGA performance as a function of \kappa','fontsize',25)

printpdf(ff,'abletion.pdf')

==> printpdf.m <==
function [filename] =  printpdf(fig, name)
% printpdf Prints image in PDF format without tons of white space

% The width and height of the figure are found
% The paper is set to be the same width and height as the figure
% The figure's bottom left corner is lined up with
% the paper's bottom left corner

% Set figure and paper to use the same unit
set(fig, 'Units', 'centimeters')
set(fig, 'PaperUnits','centimeters');

% Position of figure is of form [left bottom width height]
% We only care about width and height
pos = get(fig,'Position');

% Set paper size to be same as figure size
set(fig, 'PaperSize', [pos(3) pos(4)]);

% Set figure to start at bottom left of paper
% This ensures that figure and paper will match up in size
set(fig, 'PaperPositionMode', 'manual');
set(fig, 'PaperPosition', [0 0 pos(3) pos(4)]);

% Print as pdf
print(fig, '-dpdf', name)

% Return full file name
filename = [name, '.pdf'];
end
